The Solar Neighborhood in the Age of Gaia

Most of what we know about the formation of stars, and essentially everything we know about the formation of planets, comes from observations of our solar neighborhood within 2 kpc of the Sun. Before 2018, accurate distance measurements needed to turn the 2D Sky into a faithful 3D physical picture of the distribution of stars, and the interstellar matter that forms them, were few and far between. Here, we offer a holistic review of how, since 2018, data from the Gaia mission are revealing previously unseen and often unexpected 3D distributions of gas, dust, and young stars in the solar neighborhood. We summarize how new extinction-based techniques yield 3D dust maps and how the density structure mapped out offers key context for measuring young stars' 3D positions from Gaia and VLBI. We discuss how a subset of young stars in Gaia with measured radial velocities and proper motions is being used to recover 3D cloud motion and characterize the internal dynamics of individual star-forming regions. We review relationships between newly-identified clusters and streams of young stars and the molecular interstellar medium from which they evolve. The combination of these measures of gas and stars' 3D distribution and 3D motions provides unprecedented data for comparison with simulations and reframes our understanding of local star formation in a larger Galactic context. This new 3D view of our solar neighborhood in the age of Gaia shows that star-forming regions once thought to be isolated are often connected on kiloparsec scales, causing us to reconsider models for the arrangement of gas and young stars in galaxies.

==> pp7.h <==
\usepackage{times}
\usepackage{amsmath}
\usepackage{fancyhdr}
\usepackage{makeidx}
\usepackage{index}
\usepackage{xcolor}
\usepackage[driverfallback=dvipdfm,bookmarks=true]{hyperref}

% Define header and footer information for default.

\fancyhead[L]{\sauthors} %Left   Header
\fancyhead[C]{}                                 %Center Header
\fancyhead[R]{\stitle}                    %Right  Header

\fancyfoot[L]{}                                 %Left   Footer
\fancyfoot[C]{\thepage}                         %Center Footer
\fancyfoot[R]{}                                 %Right  Footer

\renewcommand{\headrulewidth}{0pt} 
\renewcommand{\footrulewidth}{0pt}

% Define header and footer for the first page.
\fancypagestyle{fancy1st}{                      %Define style "fancy1st"
    \fancyhead[L]{}                             %Overwrite Left   Header
    \fancyhead[C]{}                             %Overwrite Center Header
    \fancyhead[R]{}                             %Overwrite Right  Header

    \fancyfoot[L]{Protostars and Planets VII}   %Overwrite Left   Footer
    \fancyfoot[C]{}                             %Overwrite Center Footer
    \fancyfoot[R]{}                             %Overwrite Right  Footer
%   \fancyfoot[R]{Shu-ichiro Inutsuka, Motohide Tamura, Yuri Aikawa, Takayuki Muto, \& Kengo Tomida (eds.)} 
}
\voffset=-0.25in
\pagestyle{fancy}
\thispagestyle{fancy1st}

\makeindex
\newindex{obj}{oidx}{oind}{Object Index}

\hypersetup{%
 setpagesize=false,%
 bookmarksdepth=1,%
 bookmarksnumbered=true,%
 colorlinks=true,%
 allcolors=blue,%
 pdftitle={Protostars and Planets VII},%
 pdfsubject={},%
 pdfauthor={Shu-ichiro Inutsuka, Motohide Tamura, Yuri Aikawa, Takayuki Muto, \& Kengo Tomida (eds.)},%
 pdfkeywords={}}

